Structured Dialogue Discourse Parsing

Dialogue discourse parsing aims to uncover the internal structure of a multi-participant conversation by finding all the discourse~\emph{links} and corresponding~\emph{relations}. Previous work either treats this task as a series of independent multiple-choice problems, in which the link existence and relations are decoded separately, or the encoding is restricted to only local interaction, ignoring the holistic structural information. In contrast, we propose a principled method that improves upon previous work from two perspectives: encoding and decoding. From the encoding side, we perform structured encoding on the adjacency matrix followed by the matrix-tree learning algorithm, where all discourse links and relations in the dialogue are jointly optimized based on latent tree-level distribution. From the decoding side, we perform structured inference using the modified Chiu-Liu-Edmonds algorithm, which explicitly generates the labeled multi-root non-projective spanning tree that best captures the discourse structure. In addition, unlike in previous work, we do not rely on hand-crafted features; this improves the model's robustness. Experiments show that our method achieves new state-of-the-art, surpassing the previous model by 2.3 on STAC and 1.5 on Molweni (F1 scores). \footnote{Code released at~\url{https://github.com/chijames/structured_dialogue_discourse_parsing}.}

==> plot_batch_det.py <==
'''
import numpy as np
from numpy.linalg import det

a = np.array([[1., 2.], [3., 4.]])
a = np.array([[1., 2., 0], [3., 4.,0], [0,0,1]])
#a = np.array([[2,0],[0,1]])
ainv = det(a)
print (ainv)
'''

import seaborn as sn
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
from dependency_decoding import chu_liu_edmonds


np.random.seed(0)

nodes = 6
#arr = np.random.rand(nodes, nodes)*10
arr = np.random.uniform(low=3, high=8, size=(nodes, nodes))
mask = np.zeros_like(arr)
mask[np.tril_indices_from(mask, k=-1)] = True
mask[-1,:] = False
mask[-2,:] = False
arr[mask==True] = 0
arr[:,-1] = 0
arr[:,-2] = 0
arr[-1,:] = 0
arr[-2,:] = 0
arr[-2,-2] = arr[-1,-1] = 1

arr = arr[:,:-2][:-2,:] # crop
df_cm = pd.DataFrame(arr, index = [i for i in range(len(arr[0]))],
                  columns = [i for i in range(len(arr[0]))])
plt.figure(figsize = (3, 3))
ax = sn.heatmap(df_cm, annot=True, cbar=False, square=True, cmap="YlGnBu")#, mask=mask)
#for _, spine in ax.spines.items():
#    spine.set_visible(True)
ax.xaxis.tick_top()
ax.set_facecolor("#C0C0C0")
plt.savefig('det.pdf')

#heads, tree_score = chu_liu_edmonds(np.transpose(arr))
#print (heads, tree_score)

